Decorrelation of participant and spectator angular momenta in heavy-ion collisions

High-energy heavy-ion collisions contain enormous angular momentum, $|\vec{J}|$, which is $\mathcal{O}(10^3-10^6\hbar)$ in the range of collision energy, $\sqrt{s_\mathrm{NN}}$, spanned experimentally by the Relativistic Heavy Ion Collider (RHIC) and the Large Hadron Collider (LHC). A fraction of $\vec{J}$ is transferred to the overlapping collision region, which is indispensable for measuring observables such as vorticity-driven hadron spin alignment with $\hat{J}$. Experiments estimate the orientation of $\hat{J}$ of the participant nucleons within the collision overlap region, $\hat{J}_\mathrm{part}$, by using that of the forward- and backward-going spectating nucleons $\hat{J}_\mathrm{spec}$. Using two models, we study the decorrelation between $\hat{J}_\mathrm{part}$ and $\hat{J}_\mathrm{spec}$, driven both by angular-momentum conservation and event-by-event fluctuations, as well as by the decorrelation between the orientation of the elliptic overlap region and the $\hat{J}_\mathrm{part}$. $\sqrt{s_\mathrm{NN}}$-dependent decorrelation is observed in both of these cases and is large enough to be an important corrective factor used when experimentally observing phenomena driven by $\vec{J}$.

==> images/temp.cxx <==
TLine * BoundedLine(double m, double b);
TLine * BoundedLine(double phi, TVector2 point);
TVector2 MidPoint(TLine * line);

void temp(){
    int NumLines = 101;
    TVector2 Focus(0.9,0);
    TCanvas * can = new TCanvas();
    TH2D * Frame = new TH2D("Frame","",100,-1.5,1.5,100,-1.5,1.5);
    Frame->Draw();
    for( int iLine=0; iLine<NumLines; iLine++ ){
        double phi = TMath::TwoPi()*(double)NumLines/(double)iLine;
        BoundedLine(phi,Focus)->Draw();
        //BoundedLine(phi+TMath::PiOver2(),MidPoint(BoundedLine(phi,Focus)))->Draw();
    }
}
TLine * BoundedLine(double m, double b){
    double qa = pow(m,2)+1., qb = 2.*m*b, qc = pow(b,2)-1.;
    double x1 = (-qb+sqrt(pow(qb,2)-4.*qa*qc))/(2.*qa), x2 = (-qb-sqrt(pow(qb,2)-4.*qa*qc))/(2.*qa);
    double y1 = m*x1+b, y2 = m*x2+b;
    TLine * line = new TLine(x1,y1,x2,y2);
    return line;
}
TLine * BoundedLine(double phi, TVector2 point){
    double m = tan(phi), b = point.Y()-m*point.X();
    return BoundedLine(m,b);
}
TVector2 MidPoint(TLine * line){
    return TVector2((line->GetX1()+line->GetX2())/2.,(line->GetY2()+line->GetY2())/2.);
}

//y=mx+b
//x*x+y*y-1=0
//x*x+(mx+b)*(mx+b)-1=0
//x*x+m^2*x^2+2*mxb+b^2-1=0
//(m^2+1)*x^2+(mb)*x
